Vacuum polarization and renormalized stress-energy tensor of spherical thin shells

We provide a thorough study of the properties of the Boulware vacuum in the spacetime of a spherical, static thin shell with a Minkowski interior. To this end, we calculate the renormalized vacuum polarization and stress-energy tensor of massless scalar fields via the extended-coordinate prescription, paying particular attention to their scaling as the shell approaches the black hole limit. Near the surface of the thin shell, we obtain the expected leading-order singular behavior of both quantities via two independent methods: a high-frequency approximation for the modes, and a weak-field approximation. At the center of the shell we find non-local, Casimir-like contributions that remain finite in the black hole limit, and whose backreaction effects we compute via the semiclassical Einstein equations. Away from these regions amenable to analytic treatment, we obtain numerical results for a wide range of shell compactnesses and field couplings. In the black hole limit, we show that the vacuum polarization and renormalized stress-energy tensor outside the shell quickly approach the ones generated by a Schwarzschild black hole, suggesting a possible universality in the vacuum outside highly compact horizonless objects. This work addresses the conceptual and technical aspects necessary for computing renormalized expectation values in matter configurations, laying the foundations for future explorations on the subject.

==> anc/Supplemental_Mathematica_Expressions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    124467,       3343]
NotebookOptionsPosition[    119875,       3270]
NotebookOutlinePosition[    120376,       3289]
CellTagsIndexPosition[    120333,       3286]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Supplemental Material for \[OpenCurlyDoubleQuote]Vacuum polarization and \
renormalized stress-energy tensor of spherical thin shells\
\[CloseCurlyDoubleQuote]\
\>", "Title",
 CellChangeTimes->{
  3.9924252363725286`*^9, {3.9924255400431337`*^9, 3.992425551394608*^9}, {
   3.992425777792805*^9, 3.992425781884367*^9}, {3.9924258123406677`*^9, 
   3.9924258190346146`*^9}},ExpressionUUID->"e3fa95b5-97da-4299-bb69-\
f48953ddad5e"],

Cell["Julio Arrechea", "Author",
 CellChangeTimes->{{3.992425278561242*^9, 
  3.99242528144786*^9}},ExpressionUUID->"83764e9b-da0b-48bb-8a5a-\
f82ccf9ac023"],

Cell["\<\
SISSA, International School for Advanced Studies, via Bonomea 265, 34136 \
Trieste, Italy
INFN Sezione di Trieste, via Valerio 2, 34127 Trieste, Italy
IFPU, Institute for Fundamental Physics of the Universe, via Beirut 2, 34014 \
Trieste, Italy\
\>", "Affiliation",
 CellChangeTimes->{{3.992425313487769*^9, 
  3.992425350141032*^9}},ExpressionUUID->"62ed3778-6d17-4aae-b1c6-\
337bd03416ea"],

Cell["Cormac Breen", "Author",
 CellChangeTimes->{{3.992425365773613*^9, 
  3.9924253693260593`*^9}},ExpressionUUID->"0b62ee9d-ede3-414b-a586-\
745cc5d4f184"],

Cell["\<\
School of Mathematics and Statistics, Technological University Dublin, \
Grangegorman, Dublin 7, Ireland\
\>", "Affiliation",
 CellChangeTimes->{
  3.9924253959845114`*^9},ExpressionUUID->"1950c2c0-2261-4b76-83c8-\
c84131cd2eec"],

Cell["Adrian Ottewill", "Author",
 CellChangeTimes->{{3.992425365773613*^9, 3.9924253693260593`*^9}, {
  3.9924254157004333`*^9, 
  3.992425420124739*^9}},ExpressionUUID->"fba43446-d5d9-4c20-9880-\
c13b85c7aad6"],

Cell["\<\
School of Mathematics and Statistics, University College Dublin, Belfield, \
Dublin 4, Ireland\
\>", "Affiliation",
 CellChangeTimes->{3.9924253959845114`*^9, 
  3.9924254482732143`*^9},ExpressionUUID->"d279d1ef-d084-4321-8e9e-\
999e2559fc48"],

Cell["Lorenzo Pisani", "Author",
 CellChangeTimes->{{3.992425365773613*^9, 3.9924253693260593`*^9}, {
  3.9924254240524707`*^9, 3.9924254256902905`*^9}, {3.9924259642882605`*^9, 
  3.9924259750087657`*^9}},ExpressionUUID->"421e8ac5-da05-45a1-84f1-\
a02f6743b49c"],

Cell["\<\
Center for Astrophysics and Relativity, School of Mathematical Sciences, \
Dublin City University, Glasnevin, Dublin 9, Ireland\
\>", "Affiliation",
 CellChangeTimes->{3.9924253959845114`*^9, 
  3.9924254584393606`*^9},ExpressionUUID->"f45af6bf-a3ac-4db6-8eb3-\
42f6ac2fff60"],

Cell["Peter Taylor", "Author",
 CellChangeTimes->{{3.992425365773613*^9, 3.9924253693260593`*^9}, {
  3.9924254285115232`*^9, 
  3.9924254323488674`*^9}},ExpressionUUID->"60c8af2a-bc2c-4e35-b714-\
79f0b94b5bb1"],

Cell["\<\
Center for Astrophysics and Relativity, School of Mathematical Sciences, \
Dublin City University, Glasnevin, Dublin 9, Ireland\
\>", "Affiliation",
 CellChangeTimes->{3.9924253959845114`*^9, 
  3.9924254648659716`*^9},ExpressionUUID->"f57e947c-4a0c-4f3d-8ebc-\
7972df206bae"],

Cell[CellGroupData[{

Cell["Appendix A - Hadamard Coefficients", "Section",
 CellChangeTimes->{{3.992339401901578*^9, 3.992339406264653*^9}, {
  3.992340206684677*^9, 3.9923402094052715`*^9}, {3.9923406987565274`*^9, 
  3.9923407084062576`*^9}},ExpressionUUID->"38ec4bd0-3c90-4a4f-841c-\
ead03d038117"],

Cell[TextData[{
 "In this Section, we include the expressions for the Hadamard coefficients ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalD]", "ab"], 
    RowBox[{"(", "r", ")"}]], TraditionalForm]],ExpressionUUID->
  "1c846590-d814-4683-8608-d5bd5bbd845e"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalD]", "ab"], 
     RowBox[{"(", "p", ")"}]], ",", " ", 
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalT]", "ab"], 
     RowBox[{"(", "l", ")"}]], ",", 
    SuperscriptBox[
     SubscriptBox["\[ScriptCapitalT]", "ab"], 
     RowBox[{"(", "r", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "de999563-9b26-459a-b645-58c59dabd647"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[ScriptCapitalT]", "ab"], 
    RowBox[{"(", "p", ")"}]], TraditionalForm]],ExpressionUUID->
  "0cf788d2-aecc-4dff-9cb4-fff348f4f70f"],
 " to order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "=", "2"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b2384b99-4c66-41dd-b8a2-45db1e1249de"],
 " reported in Appendix A."
}], "Text",
 CellChangeTimes->{{3.9923402444548206`*^9, 3.9923402817974367`*^9}, {
  3.9923403147139797`*^9, 3.992340417366024*^9}, {3.9923409489128222`*^9, 
  3.9923409713031263`*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"1a9505b8-7ed0-44b9-87ce-89cc616f6c0c"],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalD]", "ab"], 
   RowBox[{"(", "r", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"7cb0d18d-5497-49d2-a4ae-b66b47563b48"]], \
"Subsection",
 CellChangeTimes->{
  3.992339419137299*^9, {3.9923402887222404`*^9, 3.9923402902054787`*^9}, {
   3.9923409732385035`*^9, 
   3.9923409732385035`*^9}},ExpressionUUID->"3df4ef77-b585-476b-a5c8-\
14d9f0abe7e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "00"], ":=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.9923394231650085`*^9, 3.992339484445069*^9}, {
  3.992339788656844*^9, 3.9923397914337196`*^9}, {3.9923410352673483`*^9, 
  3.992341035403586*^9}},ExpressionUUID->"eb10ff08-c8ae-42e7-adc9-\
2c37b3814557"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "10"], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"h", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"h", "[", "r", "]"}]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"h", "[", "r", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "r", " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "-", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"f", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.992339541943985*^9, 3.9923395703189015`*^9}, 
   3.992339677657277*^9, {3.992341037102248*^9, 
   3.992341037300825*^9}},ExpressionUUID->"6fb0c0c7-85bf-4534-995e-\
8948912a0ec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "11"], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"h", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "r", " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"h", "[", "r", "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{
  3.992339545210946*^9, {3.992339604146302*^9, 3.9923396066075177`*^9}, 
   3.9923396866802874`*^9, 
   3.9923410394035716`*^9},ExpressionUUID->"68f6c671-785c-43d1-92df-\
486489d2ef78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "20"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"11520", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"47", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "7"}], " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"14", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "80"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"76", "-", 
            RowBox[{"20", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"8", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"10", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"4", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "13"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"4", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"72", "-", 
               RowBox[{"10", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"8", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["f", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"57", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"12", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"2", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"11", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"6", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["f", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923395506410294`*^9, 3.9923395507301917`*^9}, {
   3.992339617675953*^9, 3.9923396197393937`*^9}, {3.992339701117558*^9, 
   3.9923397397085524`*^9}, 
   3.9923410405891304`*^9},ExpressionUUID->"5b764aa1-1773-48ba-abf8-\
ced3ac41927e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "21"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"5760", " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"9", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"11", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"26", "-", 
            RowBox[{"5", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"33", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"82", "-", 
               RowBox[{"5", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
            RowBox[{"22", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "7"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"11", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"11", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"33", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "68"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"44", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992339555157228*^9, 3.9923395555702505`*^9}, {
   3.992339627971199*^9, 3.992339630273715*^9}, {3.9923397615472364`*^9, 
   3.99233976657767*^9}, 
   3.992341042357699*^9},ExpressionUUID->"2169038e-84e1-4ce5-9813-\
04ab234f4443"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Rat", "22"], ":=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"f", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"h", "[", "r", "]"}]}], ")"}]}], "+", 
       RowBox[{"4", " ", "r", " ", 
        RowBox[{"f", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], "-", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], "2"], 
    RowBox[{"1152", " ", 
     SuperscriptBox["r", "4"], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923395582759733`*^9, 3.9923395583696613`*^9}, 
   3.992339647021132*^9, {3.992339778283758*^9, 3.992339779963399*^9}, 
   3.992341043826705*^9},ExpressionUUID->"eabc2d44-4238-43d5-aa18-\
f7267aefec83"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalD]", "ab"], 
   RowBox[{"(", "p", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"414c63b1-dde5-4740-bfc1-cec3f5d375c5"]], \
"Subsection",
 CellChangeTimes->{
  3.992339419137299*^9, {3.9923398475783587`*^9, 3.9923398475783587`*^9}, {
   3.992340292574152*^9, 3.992340292919628*^9}, {3.9923409760760117`*^9, 
   3.9923409760760117`*^9}},ExpressionUUID->"d3e6b06d-9b4d-4c66-b5ff-\
b27031010454"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Pol", "11"], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"h", "[", "r", "]"}]}], " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{
       SuperscriptBox["h", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}]}], 
    RowBox[{"12", " ", "r", " ", 
     RowBox[{"f", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923398583377595`*^9, 3.992339884944905*^9}, {
  3.992341046066639*^9, 
  3.9923410462281933`*^9}},ExpressionUUID->"4473fd6c-0fca-481b-98de-\
2945e42250ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Pol", "21"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2880", " ", 
      SuperscriptBox["r", "3"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
      RowBox[{"2", " ", "r", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"11", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "-", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"57", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"12", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"27", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"4", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"5", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "-", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{
              SuperscriptBox["f", 
               TagBox[
                RowBox[{"(", "3", ")"}],
                Derivative],
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923398694739113`*^9, 3.992339895491065*^9}, 
   3.9923410476463547`*^9},ExpressionUUID->"cc3c0123-52ed-45f2-905d-\
58b1bfc09e9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalD]Pol", "22"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2880", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "4"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", 
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", "r", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"7", " ", "r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"57", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"8", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["h", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923398725639033`*^9, 3.9923398727509685`*^9}, 
   3.992339906455159*^9, 3.9923410156654167`*^9, 
   3.9923410491258383`*^9},ExpressionUUID->"59b58e40-6bc6-4aa1-ad9b-\
e9919d071ded"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalT]", "ab"], 
   RowBox[{"(", "l", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"b90708b9-dd2c-4f7f-99a8-ea19688d726f"]], \
"Subsection",
 CellChangeTimes->{
  3.992339419137299*^9, {3.9923398475783587`*^9, 3.9923398475783587`*^9}, {
   3.992339933049758*^9, 3.9923399354413967`*^9}, {3.9923402947548294`*^9, 
   3.992340295109197*^9}, {3.9923409449610043`*^9, 
   3.9923409449610043`*^9}},ExpressionUUID->"ae6fe0ee-2e8d-4f7f-a9e0-\
d4a23ffe8694"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Log", "00"], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"h", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{"h", "[", "r", "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"h", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"r", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
      RowBox[{"f", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["h", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"h", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"r", " ", 
            RowBox[{
             SuperscriptBox["f", "\[Prime]\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], 
    RowBox[{"24", " ", 
     SuperscriptBox["r", "2"], " ", 
     SuperscriptBox[
      RowBox[{"f", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"h", "[", "r", "]"}], "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923399505231657`*^9, 3.992339951133427*^9}, {
   3.9923399863498974`*^9, 3.9923399878404956`*^9}, 
   3.9923410139471025`*^9},ExpressionUUID->"54188873-2746-41fc-a2ca-\
acce24e687de"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Log", "10"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"17280", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"179", "-", 
         RowBox[{"930", " ", "\[Xi]"}], "+", 
         RowBox[{"270", " ", 
          SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "107"}], "+", 
            RowBox[{"570", " ", "\[Xi]"}], "-", 
            RowBox[{"270", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"107", "-", 
               RowBox[{"705", " ", "\[Xi]"}], "+", 
               RowBox[{"540", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{"107", "-", 
               RowBox[{"570", " ", "\[Xi]"}], "+", 
               RowBox[{"270", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "-", 
            RowBox[{"222", " ", "\[Xi]"}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"41", "-", 
               RowBox[{"219", " ", "\[Xi]"}], "+", 
               RowBox[{"108", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"40", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"5", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"72", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"15", " ", "\[Xi]"}], "+", 
               RowBox[{"15", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"7", "-", 
               RowBox[{"42", " ", "\[Xi]"}], "+", 
               RowBox[{"54", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"401", "-", 
                  RowBox[{"2640", " ", "\[Xi]"}], "+", 
                  RowBox[{"2160", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"90", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "80"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"21", " ", "\[Xi]"}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            RowBox[{"135", " ", 
             SuperscriptBox["r", "4"], " ", 
             SuperscriptBox["\[Mu]", "4"]}], "-", 
            RowBox[{"120", " ", "\[Xi]"}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "5"]}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{"38", "-", 
            RowBox[{"300", " ", "\[Xi]"}], "+", 
            RowBox[{"540", " ", 
             SuperscriptBox["\[Xi]", "2"]}], "+", 
            RowBox[{"5", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"60", " ", "\[Xi]"}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"40", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"5", " ", "\[Xi]"}], "+", 
               RowBox[{"6", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"13", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"94", "-", 
               RowBox[{"960", " ", "\[Xi]"}], "+", 
               RowBox[{"2160", " ", 
                SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"9", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", "r", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"126", " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"60", " ", "\[Xi]"}], "+", 
               RowBox[{"216", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"9", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"12", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "\[Xi]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"171", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "172"}], "+", 
                  RowBox[{"915", " ", "\[Xi]"}], "+", 
                  RowBox[{"540", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"117", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"r", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "373"}], "+", 
                    RowBox[{"1680", " ", "\[Xi]"}], "+", 
                    RowBox[{"2160", " ", 
                    SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"108", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"9", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "-", 
                  RowBox[{"5", " ", "\[Xi]"}], "+", 
                  RowBox[{"75", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "17"}], "+", 
                    RowBox[{"100", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["h", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["h", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{"94", "-", 
               RowBox[{"960", " ", "\[Xi]"}], "+", 
               RowBox[{"2160", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"15", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"6", " ", "\[Xi]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"6", " ", "\[Xi]"}]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   SuperscriptBox["\[Mu]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"18", " ", "\[Xi]"}]}], ")"}]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "+", 
                  RowBox[{"10", " ", "\[Xi]"}], "+", 
                  RowBox[{"60", " ", 
                   SuperscriptBox["\[Xi]", "2"]}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "11"}], "+", 
                    RowBox[{"60", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"2", " ", "r", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"5", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992339992265113*^9, 3.992340008907056*^9}, 
   3.992341012828289*^9},ExpressionUUID->"5347ca22-d7f5-4f8c-9240-\
5a84d1bebb20"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Log", "11"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"17280", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "5"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"10", " ", 
       SuperscriptBox["r", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "16"}], "+", 
         RowBox[{"33", " ", "\[Xi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "4"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "r", " ", 
          RowBox[{"(", 
           RowBox[{"44", "-", 
            RowBox[{"75", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"21", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", 
               RowBox[{"30", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"4", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "44"}], "+", 
               RowBox[{"75", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"60", " ", 
          SuperscriptBox["r", "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"89", "-", 
            RowBox[{"165", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["f", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "307"}], "+", 
               RowBox[{"420", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "79"}], "+", 
                  RowBox[{"330", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"9", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"38", "-", 
               RowBox[{"480", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{"15", " ", "\[Xi]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{
               SuperscriptBox["f", "\[Prime]\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
            RowBox[{"6", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "83"}], "+", 
                  RowBox[{"300", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"3", " ", "r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "9"}], "+", 
                  RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "40"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"48", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"30", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "5"]}], "+", 
         RowBox[{"126", " ", 
          SuperscriptBox["r", "3"], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "76"}], "+", 
            RowBox[{"420", " ", "\[Xi]"}], "+", 
            RowBox[{"15", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"199", "-", 
               RowBox[{"1320", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "-", 
            RowBox[{"117", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"6", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"4", "-", 
               RowBox[{"60", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"3", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "6"}], "+", 
                  RowBox[{"40", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{
                 SuperscriptBox["h", 
                  TagBox[
                   RowBox[{"(", "3", ")"}],
                   Derivative],
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "126"}], " ", 
          SuperscriptBox["r", "3"], " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["h", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "3"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["r", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}], "+", 
               RowBox[{"30", " ", "\[Xi]"}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "3"], " ", 
             SuperscriptBox["\[Mu]", "2"], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"171", " ", "r", " ", 
             RowBox[{
              SuperscriptBox["h", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", 
                  RowBox[{"330", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"117", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
           ")"}]}], "-", 
         RowBox[{"2", " ", "r", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"36", " ", "r", " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"211", "-", 
                    RowBox[{"600", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"54", " ", "r", " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"9", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "8"}], "+", 
                  RowBox[{"80", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["h", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["h", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "4"}], "+", 
               RowBox[{"60", " ", "\[Xi]"}], "-", 
               RowBox[{"15", " ", 
                SuperscriptBox["r", "3"], " ", 
                SuperscriptBox["\[Mu]", "2"], " ", 
                RowBox[{
                 SuperscriptBox["h", "\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
            RowBox[{"9", " ", "r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"6", "-", 
                  RowBox[{"40", " ", "\[Xi]"}]}], ")"}], " ", 
                RowBox[{
                 SuperscriptBox["f", "\[Prime]\[Prime]",
                  MultilineFunction->None], "[", "r", "]"}]}], "+", 
               RowBox[{"r", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"7", "-", 
                    RowBox[{"20", " ", "\[Xi]"}]}], ")"}], " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "3", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                  RowBox[{"r", " ", 
                   RowBox[{
                    SuperscriptBox["f", 
                    TagBox[
                    RowBox[{"(", "4", ")"}],
                    Derivative],
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923399959071236`*^9, 3.9923400202500353`*^9}, 
   3.992341011103182*^9},ExpressionUUID->"a9803a42-d615-4876-84b3-\
35aee35e4d2a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalT]", "ab"], 
   RowBox[{"(", "r", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"437eb23e-1eaa-4a37-9ae6-d3b185e44221"]], \
"Subsection",
 CellChangeTimes->{
  3.992339419137299*^9, {3.9923398475783587`*^9, 3.9923398475783587`*^9}, {
   3.992339933049758*^9, 3.9923399354413967`*^9}, {3.992340040933322*^9, 
   3.992340040933322*^9}, {3.992340297806285*^9, 3.9923402981783667`*^9}, {
   3.9923409416240387`*^9, 
   3.9923409416240387`*^9}},ExpressionUUID->"d74adad7-4e29-4039-8167-\
bc360b169b67"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Rat", "10"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1152", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h", "[", "r", "]"}]}], ")"}]}], "+", 
      RowBox[{"4", " ", "r", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}], "-", 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"h", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923400748206577`*^9, 3.9923400825456214`*^9}, {
  3.9923410000406685`*^9, 
  3.9923410090417786`*^9}},ExpressionUUID->"caba9102-c659-4566-930d-\
6264d5ca1db8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SuperscriptBox[
   SubscriptBox["\[ScriptCapitalT]", "ab"], 
   RowBox[{"(", "p", ")"}]], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"7363820f-44e5-47f6-97b9-9fc32ba41e61"]], \
"Subsection",
 CellChangeTimes->{
  3.992339419137299*^9, {3.9923398475783587`*^9, 3.9923398475783587`*^9}, {
   3.992339933049758*^9, 3.9923399354413967`*^9}, {3.992340040933322*^9, 
   3.9923400509086695`*^9}, {3.992340299284291*^9, 3.992340299672326*^9}, {
   3.9923409378514805`*^9, 
   3.9923409383202395`*^9}},ExpressionUUID->"639ec9f6-4997-49cb-9589-\
ee6af87142e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Pol", "10"], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"288", " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"f", "[", "r", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"h", "[", "r", "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"h", "[", "r", "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"h", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.992340089052106*^9, 3.9923401121882987`*^9}, {
  3.9923409350522976`*^9, 3.9923409354680796`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"40ce09d3-67dc-46f7-9885-f4d33b68b6d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalT]Pol", "11"], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"288", " ", 
       SuperscriptBox["r", "4"], " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"h", "[", "r", "]"}], "3"]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"h", "[", "r", "]"}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{
        SuperscriptBox["f", "\[Prime]",
         MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"h", "[", "r", "]"}], " ", 
       SuperscriptBox[
        RowBox[{
         SuperscriptBox["f", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"f", "[", "r", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{"h", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["r", "2"], " ", 
             SuperscriptBox["\[Mu]", "2"]}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"h", "[", "r", "]"}], "2"]}], "+", 
         RowBox[{"r", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
      RowBox[{"r", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "\[Xi]"}]}], ")"}], " ", 
       RowBox[{"f", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", " ", 
          RowBox[{
           SuperscriptBox["f", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"h", "[", "r", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}], "+", 
            RowBox[{"r", " ", 
             RowBox[{
              SuperscriptBox["f", "\[Prime]\[Prime]",
               MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9923400997089233`*^9, 3.9923401194775267`*^9}, {
  3.9923409328682785`*^9, 
  3.9923409331005282`*^9}},ExpressionUUID->"d04bc531-e5b3-40e4-b065-\
091ced95845d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Appendix B - Regularization parameters", "Section",
 CellChangeTimes->{{3.9923228649138746`*^9, 3.9923228685552607`*^9}, {
  3.992340718347032*^9, 
  3.992340720280995*^9}},ExpressionUUID->"1f492328-1caf-4872-aa9a-\
f2ec2073806a"],

Cell[TextData[{
 "In this Section, we report the expressions for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalI]", "\[Omega]l"], "(", 
    RowBox[{"a", ",", 
     RowBox[{"b", "|", "r"}]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "16367f54-1871-4732-b980-8845600edb58"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[ScriptCapitalJ]", "\[Omega]l"], "(", 
    RowBox[{"a", ",", 
     RowBox[{"b", "|", "r"}]}], ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "25a4532a-3401-4f9d-b49d-e4a22e4ce519"],
 ". "
}], "Text",
 CellChangeTimes->{{3.9923404511166134`*^9, 3.992340460655522*^9}, {
   3.992340724244278*^9, 3.992340756731558*^9}, {3.992340820438785*^9, 
   3.9923409064166903`*^9}, {3.9923411583565807`*^9, 3.992341181564474*^9}, {
   3.9923412794968433`*^9, 3.9923413169704933`*^9}, 3.992344871988598*^9, {
   3.992344910889021*^9, 3.9923449145010557`*^9}, {3.9923449449772243`*^9, 
   3.992344961237771*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"3d0b2426-d520-4a6d-a9af-4966ddee669e"],

Cell["Using the definitions in Equations (B3) and (B4). ", "Text",
 CellChangeTimes->{{3.9923404511166134`*^9, 3.992340460655522*^9}, {
   3.992340724244278*^9, 3.992340756731558*^9}, {3.992340820438785*^9, 
   3.9923409064166903`*^9}, {3.9923411583565807`*^9, 3.992341181564474*^9}, {
   3.9923412794968433`*^9, 3.9923413169704933`*^9}, 3.992344871988598*^9, {
   3.992344910889021*^9, 3.9923449145010557`*^9}, {3.9923449449772243`*^9, 
   3.9923449820068703`*^9}},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"071766f7-8216-46a8-b901-3edcf8b8454e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalI]", "\[Omega]l"], "[", 
   RowBox[{"\[Omega]_", ",", "l_", ",", "a_", ",", "b_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "a"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"r", "^", "2"}]}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"a", "+", "b", "+", 
       RowBox[{"1", "/", "2"}]}], ")"}]}]}], " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"a", "-", "2"}], ")"}]}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"2", "\[Pi]"}], "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", "l"}]}], ")"}], "/", 
    RowBox[{"Gamma", "[", 
     RowBox[{"b", "+", "1"}], "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", "b", "+", 
        RowBox[{"1", "/", "2"}]}], "]"}], 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"a", "+", "b", "+", 
           RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "l", "+", 
           RowBox[{"3", "/", "2"}]}], ",", 
          RowBox[{"a", "-", "l", "+", 
           RowBox[{"1", "/", "2"}]}], ",", 
          RowBox[{"1", "/", "2"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]", "^", "2"}], " ", 
           RowBox[{"r", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"f", "[", "r", "]"}], ")"}]}]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", "1"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"a", "+", "b", "+", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Abs", "[", "\[Omega]", "]"}], "r"}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "2"}], ")"}]}]}], " ", 
      RowBox[{"HypergeometricPFQRegularized", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "+", "1"}], ",", 
          RowBox[{"a", "+", "b", "+", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"a", "+", "l", "+", "2"}], ",", 
          RowBox[{"a", "-", "l", "+", "1"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Omega]", "^", "2"}], " ", 
           RowBox[{"r", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"f", "[", "r", "]"}], ")"}]}]}], "]"}]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{
  3.9923439966697545`*^9, {3.9923445707782927`*^9, 3.9923445737814355`*^9}, {
   3.9923446851137915`*^9, 3.9923446898422136`*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"bb865d26-5beb-47fd-a3d0-806ac5d86fc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalJ]", "\[Omega]l"], "[", " ", 
   RowBox[{
   "\[Omega]_", ",", " ", "l_", ",", "a_", ",", " ", "b_", ",", " ", "r_", 
    ",", " ", "\[Lambda]_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"r", "^", "2"}], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "r"}], ")"}]}], ")"}], "^", 
        "2"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", "l"}], " ", 
    RowBox[{"2", "^", 
     RowBox[{"(", 
      RowBox[{"2", "a"}], ")"}]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "b"}], " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"a", "+", "1"}], ")"}], "!"}], 
            RowBox[{"b", "!"}]}], ")"}], "/", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", "2", "]"}], "r"}], ")"}]}], ")"}], "^",
               "2"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"a", "+", "1"}], ")"}]}]}], ")"}]}], 
       RowBox[{"Abs", "[", "\[Omega]", "]"}], 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "+", "2"}], ",", 
           RowBox[{"b", "+", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "/", "2"}], ",", 
           RowBox[{"a", "-", "l", "+", "2"}], ",", 
           RowBox[{"a", "+", "l", "+", "3"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Sqrt", "[", "2", "]"}], "r"}], ")"}]}], ")"}], "^", 
             "2"}]}], ")"}]}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "b"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"a", "+", 
            RowBox[{"3", "/", "2"}]}], "]"}], 
          RowBox[{"Gamma", "[", 
           RowBox[{"b", "+", 
            RowBox[{"1", "/", "2"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"a", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}]}], " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"1", "/", "2"}], ")"}]}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "r"}], ")"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "a"}], "+", "1"}], ")"}]}]}], ")"}]}], " ", 
       RowBox[{"HypergeometricPFQRegularized", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"a", "+", 
            RowBox[{"3", "/", "2"}]}], ",", 
           RowBox[{"b", "+", 
            RowBox[{"1", "/", "2"}]}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"3", "/", "2"}], "+", "a", "-", "l"}], ",", 
           RowBox[{"a", "+", "l", "+", 
            RowBox[{"5", "/", "2"}]}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"\[Omega]", "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"f", "[", "r", "]"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"1", "/", "2"}], ")"}]}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Sqrt", "[", "2", "]"}], "r"}], ")"}]}], ")"}], "^", 
             "2"}]}], ")"}]}]}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"2", " ", 
       SuperscriptBox["r", "2"], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"f", "[", "r", "]"}], ")"}], 
           RowBox[{"1", "/", "2"}]], 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "r"}]], ")"}], "2"]}], ")"}], 
     RowBox[{"a", "-", "b"}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"a", "-", "b"}], ")"}], "!"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "l"], 
    SuperscriptBox["2", 
     RowBox[{"2", "a"}]], 
    RowBox[{"(", 
     RowBox[{"-", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "k"}], ")"}], "!"}], 
           RowBox[{"k", "!"}], 
           RowBox[{"UnitStep", "[", 
            RowBox[{
             SuperscriptBox["\[Omega]", "2"], "-", 
             SuperscriptBox["\[Lambda]", "2"]}], "]"}]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"a", "-", "k", "-", "b"}], ")"}], "!"}], 
           RowBox[{"Gamma", "[", 
            RowBox[{"k", "-", "a", "+", 
             RowBox[{"1", "/", "2"}]}], "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "+", "l", "+", "1"}], ")"}], "!"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k", "-", "l"}], ")"}], "!"}]}]], 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Abs", "[", "\[Omega]", "]"}], 
           RowBox[{
            RowBox[{"2", "k"}], "-", 
            RowBox[{"2", "a"}], "-", "1"}]], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", 
             SuperscriptBox[
              RowBox[{"(", 
               FractionBox[
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"f", "[", "r", "]"}], ")"}], 
                 RowBox[{"1", "/", "2"}]], 
                RowBox[{
                 RowBox[{"Sqrt", "[", "2", "]"}], "r"}]], ")"}], "2"]}], 
            ")"}], "k"]]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"a", "-", "b"}]}], "}"}]}], "]"}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.992344585667016*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"e0c2b410-a90c-4933-b851-8f78feefd9ec"],

Cell[TextData[{
 "Using the definitions in Equations (B5) and (B6). In these expressions, we \
assume ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", ">", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f8e72dcc-ab31-4fec-bef3-ab6b634a014e"],
 "."
}], "Text",
 CellChangeTimes->{{3.9923404511166134`*^9, 3.992340460655522*^9}, {
   3.992340724244278*^9, 3.992340756731558*^9}, {3.992340820438785*^9, 
   3.9923409064166903`*^9}, {3.9923411583565807`*^9, 3.992341181564474*^9}, {
   3.9923412794968433`*^9, 3.9923413169704933`*^9}, 3.992344986234216*^9},
 Background->RGBColor[
  1, 0.9, 1],ExpressionUUID->"40720a64-d28a-4c0e-871c-442b5560072c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalI]", "\[Omega]l"], "[", 
   RowBox[{
   "\[Omega]_", ",", " ", "l_", ",", " ", "a_", ",", " ", "b_", ",", " ", 
    "r_"}], "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", 
        RowBox[{"b", "!"}], 
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "2"}], " ", "+", " ", "b", " ", "+", " ", "a"}], 
          ")"}]}]}], ")"}]}], ")"}], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "^", "l"}], "*", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"r", "^", "2"}]}], ")"}], 
         RowBox[{"a", "-", 
          RowBox[{"1", "/", "2"}]}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"a", "+", "b"}]]}], ")"}], "*", "\n", "     ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", " ", "-", " ", "xp"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"a", " ", "+", " ", "b", " ", "-", " ", 
                 RowBox[{"1", "/", "2"}]}], ")"}]}], "*", 
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "\[Omega]"}], ")"}], "*", 
                RowBox[{"Sqrt", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"2", "*", 
                    RowBox[{"r", "^", "2"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"1", " ", "-", " ", "xp"}], ")"}]}], ")"}], "/", 
                  RowBox[{"f", "[", "r", "]"}]}], "]"}]}], "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"xp", ",", " ", 
               RowBox[{"b", " ", "-", " ", "k"}]}], "}"}]}], "]"}], "*", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"j", "!"}], "*", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"j", " ", "+", " ", "1"}], ")"}]}], "*", 
                RowBox[{"Binomial", "[", 
                 RowBox[{"l", ",", " ", "j"}], "]"}], "*", 
                RowBox[{"Binomial", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], "*", 
                   RowBox[{"(", 
                    RowBox[{"l", " ", "+", " ", "j", " ", "-", " ", "1"}], 
                    ")"}]}], ",", " ", "l"}], "]"}]}], ")"}], "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"j", " ", "+", " ", "1", " ", "-", " ", "k"}], ")"}], 
               "!"}]}], ",", " ", "\n", "         ", 
             RowBox[{"{", 
              RowBox[{"j", ",", " ", "0", ",", " ", "l"}], "}"}]}], "]"}]}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "1", ",", " ", "b"}], "}"}]}], "]"}], " ", 
        "+", " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"k", " ", "-", " ", 
                  RowBox[{"2", "*", "b"}], " ", "-", " ", "j"}], ")"}]}], "*", 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{"k", " ", "-", " ", "b"}], ",", " ", "j"}], "]"}], 
               "*", 
               RowBox[{"k", "!"}], "*", 
               RowBox[{"Binomial", "[", 
                RowBox[{"l", ",", " ", "k"}], "]"}], "*", 
               RowBox[{"Binomial", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}], "*", 
                  RowBox[{"(", 
                   RowBox[{"l", " ", "+", " ", "k", " ", "-", " ", "1"}], 
                   ")"}]}], ",", " ", "l"}], "]"}], "*", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"r", "^", "2"}]}], ")"}], "/", 
                    RowBox[{"f", "[", "r", "]"}]}], "]"}], "*", "\[Omega]"}], 
                 ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "*", "j"}], " ", "-", " ", 
                  RowBox[{"2", "*", "a"}], " ", "-", " ", 
                  RowBox[{"2", "*", "k"}], " ", "-", " ", "1"}], ")"}]}], "*",
                "\n", "          ", 
               RowBox[{"Gamma", "[", 
                RowBox[{
                 RowBox[{"1", " ", "+", " ", 
                  RowBox[{"2", "*", "a"}], " ", "+", " ", 
                  RowBox[{"2", "*", "k"}], " ", "-", " ", 
                  RowBox[{"2", "*", "j"}]}], ",", " ", "0", ",", " ", 
                 RowBox[{
                  RowBox[{"Sqrt", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"r", "^", "2"}]}], ")"}], "/", 
                    RowBox[{"f", "[", "r", "]"}]}], "]"}], "*", "\[Omega]", 
                  "*", 
                  RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}]}], ")"}], "/", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"k", " ", "-", " ", "b"}], ")"}], "!"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "0", ",", " ", 
              RowBox[{"k", " ", "-", " ", "b"}]}], "}"}]}], "]"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "b", ",", " ", "l"}], "}"}]}], "]"}]}], 
       ")"}]}], ")"}]}], " ", "/.", " ", 
   RowBox[{"xp", " ", "->", " ", 
    RowBox[{"-", "1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9923228741759405`*^9, 3.992322874392007*^9}, {
   3.992322947217862*^9, 3.9923229960079603`*^9}, {3.992341202389209*^9, 
   3.9923412163548384`*^9}, {3.9923415753090887`*^9, 3.992341616494072*^9}, {
   3.9923416481364675`*^9, 3.9923416557213697`*^9}, {3.9923417806688843`*^9, 
   3.9923417988977327`*^9}, {3.992342044842033*^9, 3.992342085059136*^9}, {
   3.992344593345061*^9, 3.992344598053624*^9}, 
   3.992344850823818*^9},ExpressionUUID->"551d2169-b413-4e85-8e1c-\
e6ec6797edd3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalJ]", "\[Omega]l"], "[", " ", 
   RowBox[{
   "\[Omega]_", ",", " ", "l_", ",", "a_", ",", " ", "b_", ",", " ", "r_", 
    ",", " ", "\[Lambda]_"}], "]"}], " ", ":=", " ", "\n", "  ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"f", "[", "r", "]"}], "^", 
         RowBox[{"(", 
          RowBox[{"a", " ", "-", " ", "b"}], ")"}]}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"a", " ", "-", " ", "k"}], ")"}]}], "*", 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"a", " ", "-", " ", "b"}], ",", " ", "k"}], "]"}], "*", 
           RowBox[{"2", "^", 
            RowBox[{"(", 
             RowBox[{"l", " ", "+", " ", "2"}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Sum", "[", 
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Binomial", "[", 
                    RowBox[{"l", ",", " ", "n"}], "]"}], "*", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "/", "2"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{"l", " ", "+", " ", "n", " ", "-", " ", "1"}], 
                    ")"}]}], ",", " ", "l"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"r", "^", "2"}]}], ")"}], "/", 
                    RowBox[{"f", "[", "r", "]"}]}], ")"}], "^", "k"}], "*", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"n", ",", " ", "j"}], "]"}], "*", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"n", " ", "-", " ", "j"}], ")"}]}], "*", "Pi", 
                    "*", "\n", "             ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    RowBox[{
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    "k", " ", "+", " ", "n", " ", "-", " ", "j", " ", "+", 
                    " ", "1"}], ")"}]}], ",", " ", "0", ",", " ", 
                    RowBox[{"2", "*", "\[Omega]p", "*", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"r", "^", "2"}], "/", 
                    RowBox[{"f", "[", "r", "]"}]}], "]"}]}]}], "]"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Omega]p", "*", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"r", "^", "2"}]}], ")"}], "/", 
                    RowBox[{"f", "[", "r", "]"}]}], "]"}]}], ")"}], "^", 
                    RowBox[{"(", 
                    RowBox[{"2", "*", 
                    RowBox[{"(", 
                    RowBox[{
                    "k", " ", "+", " ", "n", " ", "-", " ", "j", " ", "+", 
                    " ", "1"}], ")"}]}], ")"}]}]}], " ", "-", " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "^", 
                    RowBox[{"(", 
                    RowBox[{"k", " ", "-", " ", "j", " ", "+", " ", "n"}], 
                    ")"}]}], "*", 
                    RowBox[{"UnitStep", "[", 
                    RowBox[{"\[Lambda]", " ", "-", " ", "\[Omega]"}], "]"}]}],
                     ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{
                    "1", " ", "+", " ", "k", " ", "-", " ", "j", " ", "+", 
                    " ", "n"}], ")"}]}]}], ")"}]}], ")"}], "/", "\[Omega]p"}],
                  ",", " ", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", " ", "0", ",", " ", "n"}], "}"}]}], "]"}],
                ",", " ", "\n", "          ", 
               RowBox[{"{", 
                RowBox[{"n", ",", " ", "0", ",", " ", "l"}], "}"}]}], "]"}], 
             ",", " ", 
             RowBox[{"{", 
              RowBox[{"\[Omega]p", ",", " ", 
               RowBox[{
                RowBox[{"2", "*", "a"}], " ", "-", " ", 
                RowBox[{"2", "*", "k"}]}]}], "}"}]}], "]"}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"k", ",", " ", "0", ",", " ", 
            RowBox[{"a", " ", "-", " ", "b"}]}], "}"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", "*", "Pi"}], ")"}]}], ")"}]}], " ", "/.", " ", 
   RowBox[{"\[Omega]p", " ", "->", " ", "\[Omega]"}]}]}]], "Input",
 CellChangeTimes->{{3.992322876297373*^9, 3.9923228767002716`*^9}, {
   3.992322962264101*^9, 3.9923229998422318`*^9}, {3.9923412222504735`*^9, 
   3.992341239057683*^9}, {3.9923413198383064`*^9, 3.9923413238221917`*^9}, {
   3.992341512431892*^9, 3.9923415156527767`*^9}, {3.9923428425197616`*^9, 
   3.9923428482126474`*^9}, 3.99234339513138*^9, {3.992343472940174*^9, 
   3.9923434903951197`*^9}, 3.9923435405860996`*^9, {3.992343579269697*^9, 
   3.9923435797839966`*^9}, {3.9923436126618323`*^9, 3.992343638425312*^9}, 
   3.992344599657443*^9, 
   3.9923448523034716`*^9},ExpressionUUID->"02d59566-7e10-4e36-8f05-\
e5905b6bae29"]
}, Open  ]]
}, Open  ]]
},
Evaluator->"Kernel5",
WindowSize->{1440., 741.75},
WindowMargins->{{Automatic, 1434}, {Automatic, -6}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1. Inherited,
FrontEndVersion->"13.0 for Microsoft Windows (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7c95300c-5435-431f-8e5a-63e50d580807"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 440, 9, 160, "Title",ExpressionUUID->"e3fa95b5-97da-4299-bb69-f48953ddad5e"],
Cell[1023, 33, 157, 3, 31, "Author",ExpressionUUID->"83764e9b-da0b-48bb-8a5a-f82ccf9ac023"],
Cell[1183, 38, 401, 9, 79, "Affiliation",ExpressionUUID->"62ed3778-6d17-4aae-b1c6-337bd03416ea"],
Cell[1587, 49, 158, 3, 31, "Author",ExpressionUUID->"0b62ee9d-ede3-414b-a586-745cc5d4f184"],
Cell[1748, 54, 239, 6, 31, "Affiliation",ExpressionUUID->"1950c2c0-2261-4b76-83c8-c84131cd2eec"],
Cell[1990, 62, 212, 4, 31, "Author",ExpressionUUID->"fba43446-d5d9-4c20-9880-c13b85c7aad6"],
Cell[2205, 68, 253, 6, 31, "Affiliation",ExpressionUUID->"d279d1ef-d084-4321-8e9e-999e2559fc48"],
Cell[2461, 76, 263, 4, 31, "Author",ExpressionUUID->"421e8ac5-da05-45a1-84f1-a02f6743b49c"],
Cell[2727, 82, 286, 6, 31, "Affiliation",ExpressionUUID->"f45af6bf-a3ac-4db6-8eb3-42f6ac2fff60"],
Cell[3016, 90, 211, 4, 31, "Author",ExpressionUUID->"60c8af2a-bc2c-4e35-b714-79f0b94b5bb1"],
Cell[3230, 96, 286, 6, 31, "Affiliation",ExpressionUUID->"f57e947c-4a0c-4f3d-8ebc-7972df206bae"],
Cell[CellGroupData[{
Cell[3541, 106, 280, 4, 67, "Section",ExpressionUUID->"38ec4bd0-3c90-4a4f-841c-ead03d038117"],
Cell[3824, 112, 1422, 41, 51, "Text",ExpressionUUID->"1a9505b8-7ed0-44b9-87ce-89cc616f6c0c"],
Cell[CellGroupData[{
Cell[5271, 157, 464, 12, 53, "Subsection",ExpressionUUID->"3df4ef77-b585-476b-a5c8-14d9f0abe7e8"],
Cell[5738, 171, 338, 7, 28, "Input",ExpressionUUID->"eb10ff08-c8ae-42e7-adc9-2c37b3814557"],
Cell[6079, 180, 2046, 59, 53, "Input",ExpressionUUID->"6fb0c0c7-85bf-4534-995e-8948912a0ec3"],
Cell[8128, 241, 1065, 32, 51, "Input",ExpressionUUID->"68f6c671-785c-43d1-92df-486489d2ef78"],
Cell[9196, 275, 9914, 263, 136, "Input",ExpressionUUID->"5b764aa1-1773-48ba-abf8-ced3ac41927e"],
Cell[19113, 540, 5823, 159, 114, "Input",ExpressionUUID->"2169038e-84e1-4ce5-9813-04ab234f4443"],
Cell[24939, 701, 1182, 33, 53, "Input",ExpressionUUID->"eabc2d44-4238-43d5-aa18-f7267aefec83"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26158, 739, 510, 12, 53, "Subsection",ExpressionUUID->"d3e6b06d-9b4d-4c66-b5ff-b27031010454"],
Cell[26671, 753, 814, 24, 49, "Input",ExpressionUUID->"4473fd6c-0fca-481b-98de-2945e42250ce"],
Cell[27488, 779, 5313, 144, 93, "Input",ExpressionUUID->"cc3c0123-52ed-45f2-905d-58b1bfc09e9b"],
Cell[32804, 925, 3399, 94, 93, "Input",ExpressionUUID->"59b58e40-6bc6-4aa1-ad9b-e9919d071ded"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36240, 1024, 564, 13, 53, "Subsection",ExpressionUUID->"ae6fe0ee-2e8d-4f7f-a9e0-d4a23ffe8694"],
Cell[36807, 1039, 2813, 82, 53, "Input",ExpressionUUID->"54188873-2746-41fc-a2ca-acce24e687de"],
Cell[39623, 1123, 23843, 606, 288, "Input",ExpressionUUID->"5347ca22-d7f5-4f8c-9240-5a84d1bebb20"],
Cell[63469, 1731, 18339, 477, 223, "Input",ExpressionUUID->"a9803a42-d615-4876-84b3-35aee35e4d2a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[81845, 2213, 614, 14, 53, "Subsection",ExpressionUUID->"d74adad7-4e29-4039-8167-bc360b169b67"],
Cell[82462, 2229, 3574, 104, 72, "Input",ExpressionUUID->"caba9102-c659-4566-930d-6264d5ca1db8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86073, 2338, 614, 14, 53, "Subsection",ExpressionUUID->"639ec9f6-4997-49cb-9589-ee6af87142e4"],
Cell[86690, 2354, 3041, 87, 48, "Input",ExpressionUUID->"40ce09d3-67dc-46f7-9885-f4d33b68b6d4"],
Cell[89734, 2443, 3315, 97, 72, "Input",ExpressionUUID->"d04bc531-e5b3-40e4-b065-091ced95845d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93098, 2546, 236, 4, 67, "Section",ExpressionUUID->"1f492328-1caf-4872-aa9a-f2ec2073806a"],
Cell[93337, 2552, 1119, 28, 51, "Text",ExpressionUUID->"3d0b2426-d520-4a6d-a9af-4966ddee669e"],
Cell[94459, 2582, 558, 8, 51, "Text",ExpressionUUID->"071766f7-8216-46a8-b901-3edcf8b8454e"],
Cell[95020, 2592, 3479, 105, 67, "Input",ExpressionUUID->"bb865d26-5beb-47fd-a3d0-806ac5d86fc4"],
Cell[98502, 2699, 7834, 236, 192, "Input",ExpressionUUID->"e0c2b410-a90c-4933-b851-8f78feefd9ec"],
Cell[106339, 2937, 677, 15, 51, "Text",ExpressionUUID->"40720a64-d28a-4c0e-871c-442b5560072c"],
Cell[107019, 2954, 6941, 174, 131, "Input",ExpressionUUID->"551d2169-b413-4e85-8e1c-e6ec6797edd3"],
Cell[113963, 3130, 5884, 136, 86, "Input",ExpressionUUID->"02d59566-7e10-4e36-8f05-e5905b6bae29"]
}, Open  ]]
}, Open  ]]
}
]
*)


